Off-the-grid data-driven optimization of sampling schemes in MRI

We propose a novel learning based algorithm to generate efficient and physically plausible sampling patterns in MRI. This method has a few advantages compared to recent learning based approaches: i) it works off-the-grid and ii) allows to handle arbitrary physical constraints. These two features allow for much more versatility in the sampling patterns that can take advantage of all the degrees of freedom offered by an MRI scanner. The method consists in a high dimensional optimization of a cost function defined implicitly by an algorithm. We propose various numerical tools to address this numerical challenge.

==> compile.sh <==
pdflatex proceedings.tex
bibtex proceedings
pdflatex proceedings.tex
#latexmk -pdf proceedings.tex


